GMAI-VL-R1: Harnessing Reinforcement Learning for Multimodal Medical Reasoning

Recent advances in general medical AI have made significant strides, but existing models often lack the reasoning capabilities needed for complex medical decision-making. This paper presents GMAI-VL-R1, a multimodal medical reasoning model enhanced by reinforcement learning (RL) to improve its reasoning abilities. Through iterative training, GMAI-VL-R1 optimizes decision-making, significantly boosting diagnostic accuracy and clinical support. We also develop a reasoning data synthesis method, generating step-by-step reasoning data via rejection sampling, which further enhances the model's generalization. Experimental results show that after RL training, GMAI-VL-R1 excels in tasks such as medical image diagnosis and visual question answering. While the model demonstrates basic memorization with supervised fine-tuning, RL is crucial for true generalization. Our work establishes new evaluation benchmarks and paves the way for future advancements in medical reasoning models. Code, data, and model will be released at \href{https://github.com/uni-medical/GMAI-VL-R1}{this link}.

==> src/codes/figure1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/57/zwf2q7h16g36lm0q9mzqqqt80000gn/T/ipykernel_84421/1039595616.py:138: UserWarning: Setting the 'color' property will override the edgecolor or facecolor properties.\n",
      "  outer_circle = plt.Circle((0, 0), 1.0, transform=ax.transData._b,\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1100x900 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['font.family'] = 'Arial'\n",
    "fig = plt.figure(figsize=(11, 9))\n",
    "\n",
    "# Define items (with line breaks for some labels)\n",
    "items = [\n",
    "    'MMMU', 'GMAI-MMbench \\n (val)', 'GMAI-MMbench \\n (test)',\n",
    "    'MMMU-Pro', 'MedXpertQA-MM', 'OpenMM-Medical', 'OmniMedVQA'\n",
    "]\n",
    "\n",
    "# Number of items\n",
    "N = len(items)\n",
    "\n",
    "\n",
    "# colors = [\"#26547c\", \"#ef476f\", \"#ffd166\", \"#06d6a0\"]\n",
    "# colors = [\"#ffbe0b\", \"#fb5607\", \"#ff006e\", \"#8338ec\"]\n",
    "colors = [\"#fe218b\", \"#fed700\", \"#21b0fe\", \"#26547c\"]\n",
    "# reverse colors\n",
    "# colors = colors[::-1]\n",
    "\n",
    "# 原始得分\n",
    "method1_scores = [0.5533, 0.4002, 0.4055, 0.2847, 0.2030, 0.6233, 0.5841]\n",
    "method2_scores = [0.5600, 0.3965, 0.3612, 0.3299, 0.2355, 0.6929, 0.6634]\n",
    "method3_scores = [0.5733, 0.4314, 0.4384, 0.3403, 0.2380, 0.6044, 0.6119]\n",
    "# method4_scores = [0.6067, 0.4321, 0.4439, 0.3542, 0.2530, 0.7496, 0.7609]\n",
    "\n",
    "max_scores = []\n",
    "for i in range(N):\n",
    "    max_scores.append(max(method1_scores[i], method2_scores[i], method3_scores[i]))\n",
    "\n",
    "min_scores = []\n",
    "for i in range(N):\n",
    "    min_scores.append(min(method1_scores[i], method2_scores[i], method3_scores[i]))\n",
    "\n",
    "# 为每个项目设定 min 和 max 值\n",
    "mins = [0.50, 0.38, 0.34, 0.26, 0.20, 0.58, 0.56]\n",
    "# mins = [item * 0.9 for item in min_scores]\n",
    "maxs = [item * 1 for item in max_scores] \n",
    "\n",
    "\n",
    "\n",
    "# 归一化函数\n",
    "def normalize(scores, mins, maxs):\n",
    "    return [(score - mins[i])/(maxs[i]-mins[i]) for i, score in enumerate(scores)]\n",
    "\n",
    "# 归一化后的数据\n",
    "method1_norm = normalize(method1_scores, mins, maxs)\n",
    "method2_norm = normalize(method2_scores, mins, maxs)\n",
    "method3_norm = normalize(method3_scores, mins, maxs)\n",
    "# method4_norm = normalize(method4_scores, mins, maxs)\n",
    "\n",
    "# Set up figure\n",
    "ax = fig.add_subplot(111, polar=True)\n",
    "\n",
    "# Compute angle for each axis\n",
    "angles = np.linspace(0, 2*np.pi, N, endpoint=False).tolist()\n",
    "\n",
    "# Set the first axis at the top (90 degrees)\n",
    "ax.set_theta_offset(np.pi / 2)\n",
    "ax.set_theta_direction(-1)  # Clockwise\n",
    "\n",
    "# 绘制背景同心圆（仍使用统一 [0,1] 刻度）\n",
    "circle_positions = [0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9]\n",
    "for pos in circle_positions:\n",
    "    circle = plt.Circle((0, 0), pos, transform=ax.transData._b,\n",
    "                        fill=False, color='gray', alpha=0.4, linestyle='-', linewidth=1)\n",
    "    ax.add_artist(circle)\n",
    "    # ax.text(0, pos, f'.{int(pos*100)}', ha='center', va='bottom', \n",
    "    #         color='gray', fontsize=10, alpha=0.7)\n",
    "\n",
    "# 绘制每个轴的直线\n",
    "for i in range(N):\n",
    "    angle = angles[i]\n",
    "    ax.plot([angle, angle], [0, 1.2], 'k-', lw=0.8, alpha=0.3)\n",
    "\n",
    "ax.spines['polar'].set_visible(False)\n",
    "\n",
    "# 闭合雷达图数据\n",
    "method1_norm = np.append(method1_norm, method1_norm[0])\n",
    "method2_norm = np.append(method2_norm, method2_norm[0])\n",
    "method3_norm = np.append(method3_norm, method3_norm[0])\n",
    "# method4_norm = np.append(method4_norm, method4_norm[0])\n",
    "angles.append(angles[0])\n",
    "\n",
    "# 绘制数据曲线和填充区域\n",
    "ax.plot(angles, method1_norm, colors[0], linewidth=3, label='Qwen2.5-VL-7B')\n",
    "ax.plot(angles, method2_norm, colors[1], linewidth=3, label='Qwen2.5-VL-7B + SFT')\n",
    "ax.plot(angles, method3_norm, colors[2], linewidth=3, label='Qwen2.5-VL-7B + RLT')\n",
    "# ax.plot(angles, method4_norm, colors[3], linewidth=3, label='Qwen2.5-vl-7B + SFT+ RL')\n",
    "ax.fill(angles, method1_norm, colors[0], alpha=0.1)\n",
    "ax.fill(angles, method2_norm, colors[1], alpha=0.1)\n",
    "ax.fill(angles, method3_norm, colors[2], alpha=0.1)\n",
    "# ax.fill(angles, method4_norm, colors[3], alpha=0.1)\n",
    "# 移除默认的刻度标签和网格\n",
    "ax.set_yticklabels([])\n",
    "ax.set_xticklabels([])\n",
    "ax.grid(False)\n",
    "\n",
    "# 在每个数据点添加归一化后的分数标注（你也可以同时标注原始得分）\n",
    "for i in range(N):\n",
    "    angle = angles[i]\n",
    "    ax.text(angle, method1_norm[i], f'.{int(method1_scores[i]*100)}', \n",
    "            color='black', fontsize=18, ha='center', va='center')\n",
    "    ax.text(angle, method2_norm[i], f'.{int(method2_scores[i]*100)}', \n",
    "            color='black', fontsize=18, ha='center', va='center')\n",
    "    ax.text(angle, method3_norm[i], f'.{int(method3_scores[i]*100)}', \n",
    "            color='black', fontsize=18, ha='center', va='center')\n",
    "    # ax.text(angle, method4_norm[i], f'.{int(method4_scores[i]*100)}', \n",
    "    #         color='black', fontsize=18, ha='center', va='center')\n",
    "\n",
    "# 添加项目标签（注意：标签的位置可根据每个项目的需要手动微调）\n",
    "radius = 1.0\n",
    "eps = [0.2, 0.4, 0.55, 0.3, 0.3, 0.55, 0.4]\n",
    "for i, item in enumerate(items):\n",
    "    angle = angles[i]\n",
    "    if i== 2:\n",
    "        angle -= np.deg2rad(5)  # 可根据需要调整偏移量\n",
    "    if i == 5:\n",
    "        angle += np.deg2rad(5)  # 可根据需要调整偏移量\n",
    "    bbox_props = dict(boxstyle=\"round,pad=0.3\", fc=\"white\", ec=\"black\", lw=1)\n",
    "    ax.text(angle, radius + eps[i], item, ha='center', va='center', \n",
    "            fontsize=23, bbox=bbox_props, rotation=0)\n",
    "\n",
    "legend = ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.2),\n",
    "                   fontsize=25, frameon=False, ncol=3,\n",
    "                   columnspacing=1.0,  # 控制列之间的间隔，值越小间隔越小\n",
    "                   handletextpad=0.5)  # 控制图例标记和文本之间的间隔，值越小间隔越小\n",
    "\n",
    "# frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "# frame.set_alpha(0.9)\n",
    "# frame.set_linewidth(1)\n",
    "# frame.set_edgecolor('#cccccc')\n",
    "\n",
    "# 绘制外圈以框住图形\n",
    "outer_circle = plt.Circle((0, 0), 1.0, transform=ax.transData._b,\n",
    "                            fill=True, facecolor='gray', color='gray', alpha=0.05, linestyle='-', linewidth=1)\n",
    "ax.add_artist(outer_circle)\n",
    "\n",
    "plt.savefig('figure1.png', dpi=300, bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/57/zwf2q7h16g36lm0q9mzqqqt80000gn/T/ipykernel_86267/184429236.py:138: UserWarning: Setting the 'color' property will override the edgecolor or facecolor properties.\n",
      "  outer_circle = plt.Circle((0, 0), 1.0, transform=ax.transData._b,\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1100x900 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams['font.family'] = 'Arial'\n",
    "fig = plt.figure(figsize=(11, 9))\n",
    "\n",
    "# Define items (with line breaks for some labels)\n",
    "items = [\n",
    "    'MMMU', 'GMAI-MMbench \\n (val)', 'GMAI-MMbench \\n (test)',\n",
    "    'MMMU-Pro', 'MedXpertQA-MM', 'OmniMedVQA'\n",
    "]\n",
    "\n",
    "# Number of items\n",
    "N = len(items)\n",
    "\n",
    "\n",
    "# colors = [\"#26547c\", \"#ef476f\", \"#ffd166\", \"#06d6a0\"]\n",
    "# colors = [\"#ffbe0b\", \"#fb5607\", \"#ff006e\", \"#8338ec\"]\n",
    "colors = [\"#fe218b\", \"#fed700\", \"#21b0fe\", \"#26547c\"]\n",
    "# reverse colors\n",
    "# colors = colors[::-1]\n",
    "\n",
    "# 原始得分\n",
    "method1_scores = [0.5533, 0.4002, 0.4055, 0.2847, 0.2030, 0.5841]\n",
    "method2_scores = [0.5600, 0.3965, 0.3612, 0.3299, 0.2355, 0.6634]\n",
    "method3_scores = [0.5733, 0.4314, 0.4384, 0.3403, 0.2380, 0.6119]\n",
    "# method4_scores = [0.6067, 0.4321, 0.4439, 0.3542, 0.2530, 0.7496, 0.7609]\n",
    "\n",
    "max_scores = []\n",
    "for i in range(N):\n",
    "    max_scores.append(max(method1_scores[i], method2_scores[i], method3_scores[i]))\n",
    "\n",
    "min_scores = []\n",
    "for i in range(N):\n",
    "    min_scores.append(min(method1_scores[i], method2_scores[i], method3_scores[i]))\n",
    "\n",
    "# 为每个项目设定 min 和 max 值\n",
    "mins = [0.40, 0.38, 0.34, 0.26, 0.20, 0.56]\n",
    "# mins = [item * 0.9 for item in min_scores]\n",
    "maxs = [item * 1 for item in max_scores] \n",
    "\n",
    "\n",
    "\n",
    "# 归一化函数\n",
    "def normalize(scores, mins, maxs):\n",
    "    return [(score - mins[i])/(maxs[i]-mins[i]) for i, score in enumerate(scores)]\n",
    "\n",
    "# 归一化后的数据\n",
    "method1_norm = normalize(method1_scores, mins, maxs)\n",
    "method2_norm = normalize(method2_scores, mins, maxs)\n",
    "method3_norm = normalize(method3_scores, mins, maxs)\n",
    "# method4_norm = normalize(method4_scores, mins, maxs)\n",
    "\n",
    "# Set up figure\n",
    "ax = fig.add_subplot(111, polar=True)\n",
    "\n",
    "# Compute angle for each axis\n",
    "angles = np.linspace(0, 2*np.pi, N, endpoint=False).tolist()\n",
    "\n",
    "# Set the first axis at the top (90 degrees)\n",
    "ax.set_theta_offset(np.pi / 2)\n",
    "ax.set_theta_direction(-1)  # Clockwise\n",
    "\n",
    "# 绘制背景同心圆（仍使用统一 [0,1] 刻度）\n",
    "circle_positions = [0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9]\n",
    "for pos in circle_positions:\n",
    "    circle = plt.Circle((0, 0), pos, transform=ax.transData._b,\n",
    "                        fill=False, color='gray', alpha=0.4, linestyle='-', linewidth=1)\n",
    "    ax.add_artist(circle)\n",
    "    # ax.text(0, pos, f'.{int(pos*100)}', ha='center', va='bottom', \n",
    "    #         color='gray', fontsize=10, alpha=0.7)\n",
    "\n",
    "# 绘制每个轴的直线\n",
    "for i in range(N):\n",
    "    angle = angles[i]\n",
    "    ax.plot([angle, angle], [0, 1.2], 'k-', lw=0.8, alpha=0.3)\n",
    "\n",
    "ax.spines['polar'].set_visible(False)\n",
    "\n",
    "# 闭合雷达图数据\n",
    "method1_norm = np.append(method1_norm, method1_norm[0])\n",
    "method2_norm = np.append(method2_norm, method2_norm[0])\n",
    "method3_norm = np.append(method3_norm, method3_norm[0])\n",
    "# method4_norm = np.append(method4_norm, method4_norm[0])\n",
    "angles.append(angles[0])\n",
    "\n",
    "# 绘制数据曲线和填充区域\n",
    "ax.plot(angles, method1_norm, colors[0], linewidth=3, label='Qwen2.5-VL-7B')\n",
    "ax.plot(angles, method2_norm, colors[1], linewidth=3, label='Qwen2.5-VL-7B + SFT')\n",
    "ax.plot(angles, method3_norm, colors[2], linewidth=3, label='Qwen2.5-VL-7B + RLT')\n",
    "# ax.plot(angles, method4_norm, colors[3], linewidth=3, label='Qwen2.5-vl-7B + SFT+ RL')\n",
    "ax.fill(angles, method1_norm, colors[0], alpha=0.1)\n",
    "ax.fill(angles, method2_norm, colors[1], alpha=0.1)\n",
    "ax.fill(angles, method3_norm, colors[2], alpha=0.1)\n",
    "# ax.fill(angles, method4_norm, colors[3], alpha=0.1)   \n",
    "# 移除默认的刻度标签和网格\n",
    "ax.set_yticklabels([])\n",
    "ax.set_xticklabels([])\n",
    "ax.grid(False)\n",
    "\n",
    "# 在每个数据点添加归一化后的分数标注（你也可以同时标注原始得分）\n",
    "for i in range(N):\n",
    "    angle = angles[i]\n",
    "    ax.text(angle, method1_norm[i], f'.{int(method1_scores[i]*100)}', \n",
    "            color='black', fontsize=18, ha='center', va='center')\n",
    "    ax.text(angle, method2_norm[i], f'.{int(method2_scores[i]*100)}', \n",
    "            color='black', fontsize=18, ha='center', va='center')\n",
    "    ax.text(angle, method3_norm[i], f'.{int(method3_scores[i]*100)}', \n",
    "            color='black', fontsize=18, ha='center', va='center')\n",
    "    # ax.text(angle, method4_norm[i], f'.{int(method4_scores[i]*100)}', \n",
    "    #         color='black', fontsize=18, ha='center', va='center')\n",
    "\n",
    "# 添加项目标签（注意：标签的位置可根据每个项目的需要手动微调）\n",
    "radius = 1.0\n",
    "eps = [0.2, 0.5, 0.55, 0.2, 0.55, 0.5]\n",
    "for i, item in enumerate(items):\n",
    "    angle = angles[i]\n",
    "    # if i== 2:\n",
    "    #     angle -= np.deg2rad(5)  # 可根据需要调整偏移量\n",
    "    # if i == 5:\n",
    "    #     angle += np.deg2rad(5)  # 可根据需要调整偏移量\n",
    "    bbox_props = dict(boxstyle=\"round,pad=0.3\", fc=\"white\", ec=\"black\", lw=1)\n",
    "    ax.text(angle, radius + eps[i], item, ha='center', va='center', \n",
    "            fontsize=23, bbox=bbox_props, rotation=0)\n",
    "\n",
    "legend = ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.2),\n",
    "                   fontsize=25, frameon=False, ncol=3,\n",
    "                   columnspacing=1.0,  # 控制列之间的间隔，值越小间隔越小\n",
    "                   handletextpad=0.5)  # 控制图例标记和文本之间的间隔，值越小间隔越小\n",
    "\n",
    "# frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "# frame.set_alpha(0.9)\n",
    "# frame.set_linewidth(1)\n",
    "# frame.set_edgecolor('#cccccc')\n",
    "\n",
    "# 绘制外圈以框住图形\n",
    "outer_circle = plt.Circle((0, 0), 1.0, transform=ax.transData._b,\n",
    "                            fill=True, facecolor='gray', color='gray', alpha=0.05, linestyle='-', linewidth=1)\n",
    "ax.add_artist(outer_circle)\n",
    "\n",
    "plt.savefig('figure1.png', dpi=300, bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> src/codes/figure4.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "xlsx_dir= '/Users/yuanfengji/Downloads/merged_output_GMAI_TEST (2).xlsx'\n",
    "# xlsx_dir= '/Users/yuanfengji/Downloads/merged_output_OmniMedVQA.xlsx'\n",
    "df = pd.read_excel(xlsx_dir)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Index(['index', 'question', 'answer', 'category', 'clinical VQA task',\n",
      "       'department', 'perceptual granularity', 'modality', 'original task',\n",
      "       'image_path', 'qwen', 'sft', 'sft_rl', 'rl', 'qwen2.5-7b_score',\n",
      "       'sft_score', 'sft_rl_score', 'rl_score'],\n",
      "      dtype='object')\n"
     ]
    }
   ],
   "source": [
    "print(df.columns)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/57/zwf2q7h16g36lm0q9mzqqqt80000gn/T/ipykernel_65732/4265818957.py:10: FutureWarning: The default of observed=False is deprecated and will be changed to True in a future version of pandas. Pass observed=False to retain current behavior or observed=True to adopt the future default and silence this warning.\n",
      "  performance = df.groupby('word_count_bin')[['sft_score', 'sft_rl_score', 'rl_score']].mean().reset_index()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df['question_word_count'] = df['question'].str.split().apply(len)\n",
    "\n",
    "# 2. 对单词数进行分箱，这里以5为一个区间（根据实际情况调整）\n",
    "min_count = df['question_word_count'].min()\n",
    "max_count = df['question_word_count'].max()\n",
    "bins = np.arange(min_count, max_count + 10, 10)\n",
    "df['word_count_bin'] = pd.cut(df['question_word_count'], bins=bins, right=False)\n",
    "\n",
    "# 3. 按照分箱计算三个 score 的平均值\n",
    "performance = df.groupby('word_count_bin')[['sft_score', 'sft_rl_score', 'rl_score']].mean().reset_index()\n",
    "\n",
    "# 4. 绘制分组柱状图\n",
    "fig, ax = plt.subplots(figsize=(10, 6))\n",
    "x = np.arange(len(performance))\n",
    "width = 0.25  # 柱子的宽度\n",
    "\n",
    "ax.bar(x - width, performance['sft_score'], width, label='sft_score')\n",
    "ax.bar(x, performance['sft_rl_score'], width, label='sft_rl_score')\n",
    "ax.bar(x + width, performance['rl_score'], width, label='rl_score')\n",
    "\n",
    "# 设置 x 轴刻度及标签\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels([f\"{interval.left}-{interval.right}\" for interval in performance['word_count_bin']], rotation=45)\n",
    "ax.set_xlabel('Question Word Count Bin')\n",
    "ax.set_ylabel('Average Performance')\n",
    "ax.set_title('Performance vs Question Word Count')\n",
    "ax.legend()\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/57/zwf2q7h16g36lm0q9mzqqqt80000gn/T/ipykernel_70425/547820608.py:16: FutureWarning: The default of observed=False is deprecated and will be changed to True in a future version of pandas. Pass observed=False to retain current behavior or observed=True to adopt the future default and silence this warning.\n",
      "  correct_counts = df.groupby('word_count_bin')[['qwen2.5-7b_score', 'sft_score', 'sft_rl_score', 'rl_score']].sum().reset_index()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 假设你的 DataFrame 为 df，并包含 'question', 'qwen2.5-7b_score', 'sft_score', 'sft_rl_score', 'rl_score' 列\n",
    "\n",
    "# 1. 计算每个问题的单词数\n",
    "df['word_count'] = df['question'].str.split().apply(len)\n",
    "\n",
    "# 2. 对单词数进行分箱，这里以 5 个单词为一组，可根据实际数据调整\n",
    "max_count = df['word_count'].max()\n",
    "bins = np.arange(0, max_count + 5, 5)\n",
    "df['word_count_bin'] = pd.cut(df['word_count'], bins=bins, right=False)\n",
    "\n",
    "# 3. 对每个分箱内，分别计算四个方法正确回答（1）的总数\n",
    "correct_counts = df.groupby('word_count_bin')[['qwen2.5-7b_score', 'sft_score', 'sft_rl_score', 'rl_score']].sum().reset_index()\n",
    "\n",
    "# 4. 绘制分组柱状图\n",
    "fig, ax = plt.subplots(figsize=(10, 6))\n",
    "x = np.arange(len(correct_counts))\n",
    "width = 0.2  # 每个柱子的宽度\n",
    "\n",
    "# 计算各柱子在 x 轴上的偏移，使得四个柱子居中显示\n",
    "ax.bar(x - 1.5*width, correct_counts['qwen2.5-7b_score'], width, label='qwen2.5-7b_score')\n",
    "ax.bar(x - 0.5*width, correct_counts['sft_score'], width, label='sft_score')\n",
    "ax.bar(x + 0.5*width, correct_counts['sft_rl_score'], width, label='sft_rl_score')\n",
    "ax.bar(x + 1.5*width, correct_counts['rl_score'], width, label='rl_score')\n",
    "\n",
    "# 设置 x 轴刻度和标签，标签显示分箱区间\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels([f\"{int(interval.left)}-{int(interval.right)}\" for interval in correct_counts['word_count_bin']], rotation=45)\n",
    "\n",
    "ax.set_xlabel('Question Word Count Bin')\n",
    "ax.set_ylabel('Number of Correct Answers')\n",
    "ax.set_title('Correct Answers Count by Question Word Count')\n",
    "ax.legend()\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/57/zwf2q7h16g36lm0q9mzqqqt80000gn/T/ipykernel_70425/4241349002.py:38: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_long_filtered['length_bin'] = pd.cut(df_long_filtered['answer_length'], bins=bins, right=False)\n",
      "/var/folders/57/zwf2q7h16g36lm0q9mzqqqt80000gn/T/ipykernel_70425/4241349002.py:41: FutureWarning: The default of observed=False is deprecated and will be changed to True in a future version of pandas. Pass observed=False to retain current behavior or observed=True to adopt the future default and silence this warning.\n",
      "  grouped = df_long_filtered.groupby(['method', 'length_bin'])['score'].mean().reset_index()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 假设你的 DataFrame 为 df，并包含:\n",
    "# 回答文本列：'qwen', 'sft', 'sft_rl', 'rl'\n",
    "# 正确性列：'qwen2.5-7b_score', 'sft_score', 'sft_rl_score', 'rl_score'\n",
    "\n",
    "methods = [\n",
    "    {'method': 'qwen',    'answer_col': 'qwen',    'score_col': 'qwen2.5-7b_score'},\n",
    "    {'method': 'sft',     'answer_col': 'sft',     'score_col': 'sft_score'},\n",
    "    {'method': 'sft_rl',  'answer_col': 'sft_rl',  'score_col': 'sft_rl_score'},\n",
    "    {'method': 'rl',      'answer_col': 'rl',      'score_col': 'rl_score'}\n",
    "]\n",
    "\n",
    "# 1. 转成长格式，并计算回答长度\n",
    "data_list = []\n",
    "for m in methods:\n",
    "    lengths = df[m['answer_col']].str.split().apply(len)\n",
    "    scores  = df[m['score_col']]\n",
    "    temp_df = pd.DataFrame({\n",
    "        'method': m['method'],\n",
    "        'answer_length': lengths,\n",
    "        'score': scores\n",
    "    })\n",
    "    data_list.append(temp_df)\n",
    "df_long = pd.concat(data_list, ignore_index=True)\n",
    "\n",
    "# 2. 去除极端长度：以 99% 分位数为例\n",
    "cutoff = df_long['answer_length'].quantile(0.99)\n",
    "df_long_filtered = df_long[df_long['answer_length'] <= cutoff]\n",
    "\n",
    "# 3. 对过滤后的数据分箱（例如每 50 词一个区间，或自行选择更精细/更宽的区间）\n",
    "bin_width = 30\n",
    "min_len = df_long_filtered['answer_length'].min()\n",
    "max_len = df_long_filtered['answer_length'].max()\n",
    "bins = np.arange(min_len, max_len + bin_width, bin_width)\n",
    "df_long_filtered['length_bin'] = pd.cut(df_long_filtered['answer_length'], bins=bins, right=False)\n",
    "\n",
    "# 4. 计算每个方法在各长度分箱的准确率（均值）\n",
    "grouped = df_long_filtered.groupby(['method', 'length_bin'])['score'].mean().reset_index()\n",
    "\n",
    "# 5. 计算各方法的总体准确率（过滤后）\n",
    "overall_acc = df_long_filtered.groupby('method')['score'].mean()\n",
    "\n",
    "# 6. 绘图：以长度分箱的中心作为 x 值，折线图表示准确率\n",
    "fig, ax = plt.subplots(figsize=(10, 6))\n",
    "\n",
    "for method in grouped['method'].unique():\n",
    "    sub_df = grouped[grouped['method'] == method].copy()\n",
    "    # 计算分箱中心\n",
    "    sub_df['bin_center'] = sub_df['length_bin'].apply(lambda iv: iv.left + bin_width/2)\n",
    "    \n",
    "    ax.plot(\n",
    "        sub_df['bin_center'], \n",
    "        sub_df['score'], \n",
    "        marker='o',\n",
    "        label=f\"{method} (acc: {overall_acc[method]*100:.1f}%)\"\n",
    "    )\n",
    "\n",
    "ax.set_xlabel('Answer Length (Filtered, Word Count)')\n",
    "ax.set_ylabel('Accuracy')\n",
    "ax.set_title('Accuracy by Answer Length (After Removing Outliers)')\n",
    "ax.legend()\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "\n",
    "\n",
    "save_dir = '/Users/yuanfengji/Downloads/gmai_vl_r1/gmai_bench_test/'\n",
    "if not os.path.exists(save_dir):\n",
    "    os.makedirs(save_dir)\n",
    "\n",
    "# use axial font\n",
    "\n",
    "# 假设 df 包含：\n",
    "#   - 'qwen', 'sft', 'sft_rl', 'rl'               : 各方法的回答文本\n",
    "#   - 'qwen2.5-7b_score', 'sft_score', 'sft_rl_score', 'rl_score' : 对应正确性(0/1)\n",
    "# 请根据实际列名进行替换\n",
    "\n",
    "methods = [\n",
    "    {'method': 'qwen',    'answer_col': 'qwen',    'score_col': 'qwen2.5-7b_score'},\n",
    "    {'method': 'sft',     'answer_col': 'sft',     'score_col': 'sft_score'},\n",
    "    {'method': 'sft_rl',  'answer_col': 'sft_rl',  'score_col': 'sft_rl_score'},\n",
    "    {'method': 'rl',      'answer_col': 'rl',      'score_col': 'rl_score'}\n",
    "]\n",
    "\n",
    "MAX_LENGTH = 600  # 限定回答长度最大为 600\n",
    "NUM_BINS = 30     # 分箱数\n",
    "\n",
    "# 第一步：遍历所有方法，计算所有回答直方图中最大的计数（用于统一 y 轴刻度）\n",
    "global_max = 0\n",
    "for m in methods:\n",
    "    answer_col = m['answer_col']\n",
    "    score_col  = m['score_col']\n",
    "    \n",
    "    df_method = df[[answer_col, score_col]].copy()\n",
    "    df_method['answer_length'] = df_method[answer_col].str.split().apply(len)\n",
    "    # 仅保留回答长度 <= MAX_LENGTH\n",
    "    df_method = df_method[df_method['answer_length'] <= MAX_LENGTH]\n",
    "    if df_method.empty:\n",
    "        continue\n",
    "    # 计算所有回答在各个区间的计数\n",
    "    counts_all, _ = np.histogram(df_method['answer_length'], bins=NUM_BINS, range=(0, MAX_LENGTH))\n",
    "    current_max = counts_all.max()\n",
    "    if current_max > global_max:\n",
    "        global_max = current_max\n",
    "\n",
    "# 第二步：绘图，统一 x、y 轴刻度\n",
    "for m in methods:\n",
    "    method_name = m['method']\n",
    "    answer_col  = m['answer_col']\n",
    "    score_col   = m['score_col']\n",
    "    \n",
    "    # 1. 提取当前方法的数据，并计算回答长度（单词数）\n",
    "    df_method = df[[answer_col, score_col]].copy()\n",
    "    df_method['answer_length'] = df_method[answer_col].str.split().apply(len)\n",
    "    df_method['score'] = df_method[score_col]\n",
    "    df_method = df_method[df_method['answer_length'] <= MAX_LENGTH]\n",
    "    \n",
    "    if df_method.empty:\n",
    "        print(f\"{method_name} 方法中回答长度<=600的数据为空，跳过绘图。\")\n",
    "        continue\n",
    "    \n",
    "    overall_acc = df_method['score'].mean()  # 0~1\n",
    "    \n",
    "    # 2. 分别获取「所有回答」与「正确回答」的长度\n",
    "    all_lengths = df_method['answer_length']\n",
    "    correct_lengths = df_method.loc[df_method['score'] == 1, 'answer_length']\n",
    "    \n",
    "    # 3. 绘制叠加直方图（显示绝对计数）\n",
    "    fig, ax = plt.subplots(figsize=(8, 6))\n",
    "    # fig.suptitle(\n",
    "    #     f\"{method_name.upper()} - Answer Length Distribution (<= {MAX_LENGTH})\\n\"\n",
    "    #     f\"Overall Accuracy: {overall_acc * 100:.1f}%\",\n",
    "    #     fontsize=14\n",
    "    # )\n",
    "    \n",
    "    # 绘制「所有回答」直方图（蓝色）\n",
    "    ax.hist(\n",
    "        all_lengths, \n",
    "        bins=NUM_BINS, \n",
    "        range=(0, MAX_LENGTH), \n",
    "        density=False, \n",
    "        color='#9bafd9', \n",
    "        edgecolor='black', \n",
    "        alpha=0.7, \n",
    "        label='All Answers'\n",
    "    )\n",
    "    \n",
    "    # 绘制「正确回答」直方图（红色），作为子集\n",
    "    ax.hist(\n",
    "        correct_lengths, \n",
    "        bins=NUM_BINS, \n",
    "        range=(0, MAX_LENGTH), \n",
    "        density=False, \n",
    "        color='#103783', \n",
    "        alpha=0.7, \n",
    "        label='Correct Answers'\n",
    "    )\n",
    "    \n",
    "    # 4. 统一 x、y 轴刻度\n",
    "    ax.set_xlim(0, MAX_LENGTH)\n",
    "    ax.set_xticks(np.arange(0, MAX_LENGTH+1, 100))  # 0, 100, 200, ... 600\n",
    "    \n",
    "    # 统一 y 轴：统一上限为 global_max 加上适当边距\n",
    "    ax.set_ylim(0, global_max * 1.1)\n",
    "    # 可自定义 y 轴刻度，如 0 到 global_max 之间分成 6 个刻度\n",
    "    ax.set_yticks(np.linspace(0, global_max, 6))\n",
    "    \n",
    "    ax.set_xlabel(\"Answer Length (Word Count)\")\n",
    "    ax.set_ylabel(\"Count\")\n",
    "    ax.legend()\n",
    "    \n",
    "    plt.tight_layout()\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(f\"{save_dir}/{m['method']}_distribution.png\", dpi=300, bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "\n",
    "save_dir = '/Users/yuanfengji/Downloads/gmai_vl_r1/gmai_bench_test/'\n",
    "if not os.path.exists(save_dir):\n",
    "    os.makedirs(save_dir)\n",
    "\n",
    "# 假设 df 包含：\n",
    "#   - 'question'                              : 问题文本\n",
    "#   - 'qwen2.5-7b_score', 'sft_score', 'sft_rl_score', 'rl_score' : 对应正确性 (0/1)\n",
    "# 请根据实际列名进行替换\n",
    "\n",
    "methods = [\n",
    "    {'method': 'qwen',    'score_col': 'qwen2.5-7b_score'},\n",
    "    {'method': 'sft',     'score_col': 'sft_score'},\n",
    "    {'method': 'sft_rl',  'score_col': 'sft_rl_score'},\n",
    "    {'method': 'rl',      'score_col': 'rl_score'}\n",
    "]\n",
    "\n",
    "MAX_LENGTH = 100  # 限定问题长度最大为 600 个单词\n",
    "NUM_BINS = 30     # 分箱数\n",
    "\n",
    "# 第一步：遍历所有方法，计算所有问题直方图中最大的计数（用于统一 y 轴刻度）\n",
    "global_max = 0\n",
    "for m in methods:\n",
    "    score_col = m['score_col']\n",
    "    # 提取 question 和对应方法的 score 列\n",
    "    df_method = df[['question', score_col]].copy()\n",
    "    # 计算每个问题的单词数\n",
    "    df_method['word_count'] = df_method['question'].str.split().apply(len)\n",
    "    # 仅保留问题长度 <= MAX_LENGTH 的数据\n",
    "    df_method = df_method[df_method['word_count'] <= MAX_LENGTH]\n",
    "    if df_method.empty:\n",
    "        continue\n",
    "    # 计算所有问题在各个区间的计数\n",
    "    counts_all, _ = np.histogram(df_method['word_count'], bins=NUM_BINS, range=(0, MAX_LENGTH))\n",
    "    current_max = counts_all.max()\n",
    "    if current_max > global_max:\n",
    "        global_max = current_max\n",
    "\n",
    "# 第二步：对每个方法单独绘图，统一 x、y 轴刻度，并保存图像\n",
    "for m in methods:\n",
    "    method_name = m['method']\n",
    "    score_col   = m['score_col']\n",
    "    \n",
    "    # 提取当前方法的数据：使用 \"question\" 列和对应的 score 列\n",
    "    df_method = df[['question', score_col]].copy()\n",
    "    df_method['word_count'] = df_method['question'].str.split().apply(len)\n",
    "    df_method['score'] = df_method[score_col]\n",
    "    # 过滤问题长度 <= MAX_LENGTH\n",
    "    df_method = df_method[df_method['word_count'] <= MAX_LENGTH]\n",
    "    \n",
    "    if df_method.empty:\n",
    "        print(f\"{method_name} 方法中问题长度<=600的数据为空，跳过绘图。\")\n",
    "        continue\n",
    "    \n",
    "    overall_acc = df_method['score'].mean()  # 整体准确率（0~1）\n",
    "    \n",
    "    # 分别获取「所有问题」与「正确回答问题」的 word_count\n",
    "    all_counts = df_method['word_count']\n",
    "    correct_counts = df_method.loc[df_method['score'] == 1, 'word_count']\n",
    "    \n",
    "    # 绘制叠加直方图（显示绝对计数）\n",
    "    fig, ax = plt.subplots(figsize=(8, 6))\n",
    "    \n",
    "    # 绘制「所有问题」直方图（蓝色）\n",
    "    ax.hist(\n",
    "        all_counts, \n",
    "        bins=NUM_BINS, \n",
    "        range=(0, MAX_LENGTH), \n",
    "        density=False, \n",
    "        color='skyblue', \n",
    "        edgecolor='black', \n",
    "        alpha=0.7, \n",
    "        label='All Questions'\n",
    "    )\n",
    "    \n",
    "    # 绘制「正确回答问题」直方图（红色），作为子集\n",
    "    ax.hist(\n",
    "        correct_counts, \n",
    "        bins=NUM_BINS, \n",
    "        range=(0, MAX_LENGTH), \n",
    "        density=False, \n",
    "        color='red', \n",
    "        alpha=0.4, \n",
    "        label='Correct Questions'\n",
    "    )\n",
    "    \n",
    "    # 统一 x 轴刻度：0, 100, 200, ... ,600\n",
    "    ax.set_xlim(0, MAX_LENGTH)\n",
    "    ax.set_xticks(np.arange(0, MAX_LENGTH+1, 100))\n",
    "    \n",
    "    # 统一 y 轴：上限设为 global_max 加上 10% 的边距\n",
    "    ax.set_ylim(0, global_max * 1.1)\n",
    "    ax.set_yticks(np.linspace(0, global_max, 6))\n",
    "    \n",
    "    ax.set_xlabel(\"Question Word Count\")\n",
    "    ax.set_ylabel(\"Count\")\n",
    "    ax.legend()\n",
    "    \n",
    "    plt.tight_layout()\n",
    "    # 保存图像，文件名为 method_question_distribution.png\n",
    "    plt.savefig(f\"{save_dir}/{method_name}_question_distribution.png\", dpi=300, bbox_inches=\"tight\")\n",
    "    plt.close(fig)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

